Deep Superpixel Cut for Unsupervised Image Segmentation

Image segmentation, one of the most critical vision tasks, has been studied for many years. Most of the early algorithms are unsupervised methods, which use hand-crafted features to divide the image into many regions. Recently, owing to the great success of deep learning technology, CNNs based methods show superior performance in image segmentation. However, these methods rely on a large number of human annotations, which are expensive to collect. In this paper, we propose a deep unsupervised method for image segmentation, which contains the following two stages. First, a Superpixelwise Autoencoder (SuperAE) is designed to learn the deep embedding and reconstruct a smoothed image, then the smoothed image is passed to generate superpixels. Second, we present a novel clustering algorithm called Deep Superpixel Cut (DSC), which measures the deep similarity between superpixels and formulates image segmentation as a soft partitioning problem. Via backpropagation, DSC adaptively partitions the superpixels into perceptual regions. Experimental results on the BSDS500 dataset demonstrate the effectiveness of the proposed method.

==> fig/b/plot.m <==
loss = [0.6026644, 0.39026487, 0.33246377, 0.31982478, 0.30204684, 0.29370382, 0.2791958, 0.28007686, 0.26359195, 0.2628187, 0.26790482, 0.26280606, 0.25017756, 0.24905905, 0.2592282, 0.24203975, 0.2359944, 0.2421442, 0.23919328, 0.24189691, 0.23148488, 0.23446883, 0.22612335, 0.22233558, 0.23054093, 0.22479308, 0.22912697, 0.22053817, 0.22339876, 0.21792546, 0.21648355, 0.21097079, 0.2118448, 0.20600015, 0.2143276, 0.21122582, 0.2080796, 0.21377553, 0.21071413, 0.20781328, 0.20628232, 0.20614639, 0.20501526, 0.20125243, 0.20202327, 0.20481883, 0.20910446, 0.20777303, 0.20700343, 0.20733842, 0.20053178, 0.19898275, 0.20214635, 0.20134407, 0.19668987, 0.19852974, 0.20196931, 0.19620745, 0.20160045, 0.19547951, 0.19853073, 0.19869184, 0.20141287, 0.19738597, 0.20102873, 0.20122002, 0.19996393, 0.19902572, 0.20202276, 0.20008683, 0.19335364, 0.19839475, 0.19424686, 0.1986098, 0.19396396, 0.1925865, 0.19258943, 0.19066608, 0.19392322, 0.19292, 0.18747814, 0.18819115, 0.19015881, 0.18899953, 0.19547746, 0.18692407, 0.19174425, 0.18678091, 0.18795942, 0.18595915, 0.18593113, 0.18708275, 0.18597999, 0.18557909, 0.18825291, 0.18589042, 0.18811208, 0.1842834, 0.18623003, 0.18369395];
plot(loss);
grid;
%set(gca,'linewidth',2,'fontsize',15,'fontname','Times');
set(gca,'fontsize',20,'fontname','Calibri');
xlabel('Epoch')%x轴标记
ylabel('Loss')%y轴标记
h=legend('$$\mathcal{L}_r$$');
set(gca,'XTick',[0:20:100])
set(gca,'YTick',[0:0.1:0.6])
set(h,'Interpreter','latex')
title('Learning SuperAE')%标题

%%
loss1 = [3.2237902, 3.0842018, 2.969657, 2.8927414, 2.813378, 2.732211, 2.6499267, 2.5673335, 2.4911308, 2.4167025, 2.352126, 2.2721937, 2.198707, 2.1283894, 2.0495741, 1.9748722, 1.9083978, 1.8622546, 1.8319645, 1.7547941, 1.6709564, 1.6069224, 1.5598185, 1.4999796, 1.4518876, 1.3897533, 1.3409768, 1.294911, 1.2576977, 1.2048064, 1.1604712, 1.1249869, 1.090971, 1.0543671, 1.0220404, 0.9883345, 0.95494413, 0.92403316, 0.8969307, 0.8700312, 0.84480584, 0.819289, 0.79332304, 0.775525, 0.75798714, 0.7390266, 0.71531445, 0.6983854, 0.67753595, 0.66493636, 0.6434096, 0.627761, 0.6134471, 0.6047838, 0.58888644, 0.5765287, 0.5683997, 0.55895644, 0.54692745, 0.53674275, 0.5286355, 0.52468544, 0.516785, 0.50765896, 0.49652234, 0.48623294, 0.47922444, 0.46544418, 0.4572684, 0.44921386, 0.4433811, 0.43529662, 0.42714965, 0.42087018, 0.41290113, 0.40676534, 0.4015295, 0.39503384, 0.38986704, 0.3839518, 0.3782872, 0.3743354, 0.36852092, 0.36302087, 0.3589803, 0.35357976, 0.3504084, 0.34316537, 0.34102467, 0.3341289, 0.33015794, 0.32513094, 0.32083952, 0.31635678, 0.32214302, 0.3193875, 0.32459953, 0.31284526, 0.31400093, 0.306257, 0.31501466, 0.3070705, 0.3000387, 0.29635742, 0.29453507, 0.29235402, 0.28712112, 0.28014782, 0.27588546, 0.26464537, 0.266873, 0.26474562, 0.25451246, 0.24996203, 0.25053763, 0.25636768, 0.26053584, 0.24973758, 0.24127029, 0.24082665, 0.23513843, 0.2340453, 0.23041588, 0.23256698, 0.23234372, 0.22437952, 0.21810958];
loss2 = [2.0102308, 1.9588017, 1.9196147, 1.9169825, 1.8704194, 1.8566204, 1.851926, 1.8444774, 1.8418438, 1.8407272, 1.8513224, 1.8550539, 1.8516555, 1.8512386, 1.8467557, 1.8407092, 1.8137021, 1.8070073, 1.7503513, 1.7456793, 1.7382836, 1.7615602, 1.7458069, 1.7235436, 1.7043625, 1.6729357, 1.65254, 1.6241015, 1.6083246, 1.5827975, 1.5689509, 1.5480444, 1.5211434, 1.5060835, 1.4814967, 1.4436009, 1.4370948, 1.4128996, 1.3806344, 1.3661358, 1.3451623, 1.306358, 1.3032811, 1.2883495, 1.2464287, 1.2243568, 1.2212839, 1.2066715, 1.1831183, 1.1509477, 1.1535989, 1.1361094, 1.1202576, 1.0880617, 1.0874807, 1.079074, 1.0651404, 1.0515074, 1.0404218, 1.0414482, 1.0220361, 1.0078247, 1.006702, 1.0024314, 0.99503285, 0.9957453, 0.9857156, 0.9752118, 0.9620678, 0.95218116, 0.9466566, 0.94009686, 0.93445927, 0.9166881, 0.9147275, 0.9042661, 0.8979807, 0.8953894, 0.8877755, 0.8779424, 0.86974865, 0.85865426, 0.8540894, 0.8491046, 0.8396002, 0.83620244, 0.8257394, 0.8266609, 0.8127684, 0.8157973, 0.8077354, 0.80329525, 0.7959161, 0.79654425, 0.7811889, 0.79522836, 0.7607734, 0.7661778, 0.76535773, 0.75433266, 0.77057886, 0.76876974, 0.7703728, 0.75697774, 0.7436157, 0.7471332, 0.75162584, 0.744893, 0.73801607, 0.7315167, 0.73247164, 0.7199818, 0.7220708, 0.7187154, 0.7190156, 0.7039971, 0.72073054, 0.7046764, 0.6946876, 0.6954328, 0.6920656, 0.6973011, 0.6815789, 0.69322777, 0.6853554, 0.6931459, 0.679529];
% loss1 = [3.2237902, 3.0842018, 2.969657, 2.8927414, 2.813378, 2.732211, 2.6499267, 2.5673335, 2.4911308, 2.4167025, 2.352126, 2.2721937, 2.198707, 2.1283894, 2.0495741, 1.9748722, 1.9083978, 1.8622546, 1.8319645, 1.7547941, 1.6709564, 1.6069224, 1.5598185, 1.4999796, 1.4518876, 1.3897533, 1.3409768, 1.294911, 1.2576977, 1.2048064, 1.1604712, 1.1249869, 1.090971, 1.0543671, 1.0220404, 0.9883345, 0.95494413, 0.92403316, 0.8969307, 0.8700312, 0.84480584, 0.819289, 0.79332304, 0.775525, 0.75798714, 0.7390266, 0.71531445, 0.6983854, 0.67753595, 0.66493636, 0.6434096, 0.627761, 0.6134471, 0.6047838, 0.58888644, 0.5765287, 0.5683997, 0.55895644, 0.54692745, 0.53674275, 0.5286355, 0.52468544, 0.516785, 0.50765896, 0.49652234, 0.48623294, 0.47922444, 0.46544418, 0.4572684, 0.44921386, 0.4433811, 0.43529662, 0.42714965, 0.42087018, 0.41290113, 0.40676534, 0.4015295, 0.39503384, 0.38986704, 0.3839518, 0.3782872, 0.3743354, 0.36852092, 0.36302087, 0.3589803, 0.35357976, 0.3504084, 0.34316537, 0.34102467, 0.3341289, 0.33015794, 0.32513094, 0.32083952, 0.31635678, 0.32214302, 0.3193875, 0.32459953, 0.31284526, 0.31400093, 0.306257, 0.31501466, 0.3070705, 0.3000387, 0.29635742, 0.29453507, 0.29235402, 0.28712112, 0.28014782, 0.27588546, 0.26464537, 0.266873, 0.26474562, 0.25451246, 0.24996203, 0.25053763, 0.25636768, 0.26053584, 0.24973758, 0.24127029, 0.24082665, 0.23513843, 0.2340453];%, 0.23041588, 0.23256698, 0.23234372, 0.22437952, 0.21810958];
% loss2 = [2.0102308, 1.9588017, 1.9196147, 1.9169825, 1.8704194, 1.8566204, 1.851926, 1.8444774, 1.8418438, 1.8407272, 1.8513224, 1.8550539, 1.8516555, 1.8512386, 1.8467557, 1.8407092, 1.8137021, 1.8070073, 1.7503513, 1.7456793, 1.7382836, 1.7615602, 1.7458069, 1.7235436, 1.7043625, 1.6729357, 1.65254, 1.6241015, 1.6083246, 1.5827975, 1.5689509, 1.5480444, 1.5211434, 1.5060835, 1.4814967, 1.4436009, 1.4370948, 1.4128996, 1.3806344, 1.3661358, 1.3451623, 1.306358, 1.3032811, 1.2883495, 1.2464287, 1.2243568, 1.2212839, 1.2066715, 1.1831183, 1.1509477, 1.1535989, 1.1361094, 1.1202576, 1.0880617, 1.0874807, 1.079074, 1.0651404, 1.0515074, 1.0404218, 1.0414482, 1.0220361, 1.0078247, 1.006702, 1.0024314, 0.99503285, 0.9957453, 0.9857156, 0.9752118, 0.9620678, 0.95218116, 0.9466566, 0.94009686, 0.93445927, 0.9166881, 0.9147275, 0.9042661, 0.8979807, 0.8953894, 0.8877755, 0.8779424, 0.86974865, 0.85865426, 0.8540894, 0.8491046, 0.8396002, 0.83620244, 0.8257394, 0.8266609, 0.8127684, 0.8157973, 0.8077354, 0.80329525, 0.7959161, 0.79654425, 0.7811889, 0.79522836, 0.7607734, 0.7661778, 0.76535773, 0.75433266, 0.77057886, 0.76876974, 0.7703728, 0.75697774, 0.7436157, 0.7471332, 0.75162584, 0.744893, 0.73801607, 0.7315167, 0.73247164, 0.7199818, 0.7220708, 0.7187154, 0.7190156, 0.7039971, 0.72073054, 0.7046764, 0.6946876, 0.6954328, 0.6920656, 0.6973011, 0.6815789, 0.69322777, 0.6853554];%, 0.6931459, 0.679529];
plot(loss1,'-');
hold on;
plot(loss2,'--');
grid;
set(gca,'fontsize',20,'fontname','Calibri');
xlabel('Iteration')%x轴标记
ylabel('Loss')%y轴标记
h=legend('$$\mathcal{L}_1$$', '$$\mathcal{L}_2$$');
set(gca,'XTick',[0:25:125])
set(gca,'YTick',[0:0.7:4.0])
set(h,'Interpreter','latex')
title('Deep Superpixel Cut')%标题
